Fooling Neural Networks for Motion Forecasting via Adversarial Attacks

Human motion prediction is still an open problem, which is extremely important for autonomous driving and safety applications. Although there are great advances in this area, the widely studied topic of adversarial attacks has not been applied to multi-regression models such as GCNs and MLP-based architectures in human motion prediction. This work intends to reduce this gap using extensive quantitative and qualitative experiments in state-of-the-art architectures similar to the initial stages of adversarial attacks in image classification. The results suggest that models are susceptible to attacks even on low levels of perturbation. We also show experiments with 3D transformations that affect the model performance, in particular, we show that most models are sensitive to simple rotations and translations which do not alter joint distances. We conclude that similar to earlier CNN models, motion forecasting tasks are susceptible to small perturbations and simple 3D transformations.

==> FoolingNets/clean.py <==
# small script that deletes unused graphic files in a latex project.
# specify graphic directory and logfile. Unused files will be deleted in specified directory.

from pathlib import Path
import os

directory = 'Images'
logfiles = ['foolingnets.log']
enc = 'utf-8'  # For Overleaf, try 'Latin-1' if issues encountered...

for filename in Path(directory).rglob("*.*"):
    in_use = False
    for logfile in logfiles:
        if filename.name in open(logfile, encoding=enc).read():
            if "-converted-to.pdf" in filename.name:
                in_use = False
                break
            in_use = True
            break
    if in_use:
        print(filename.name + ' in use.')
    else:
        if Path(filename).exists():
            print(filename.name + ' not in use - deleting.')
            os.remove(Path(filename))
        else:
            print(filename.name + ' is a directory.')


==> clean.py <==
# small script that deletes unused graphic files in a latex project.
# specify graphic directory and logfile. Unused files will be deleted in specified directory.

from pathlib import Path
import os

directory = 'Images'
logfiles = ['foolingnets.log']
enc = 'utf-8'  # For Overleaf, try 'Latin-1' if issues encountered...

for filename in Path(directory).rglob("*.*"):
    in_use = False
    for logfile in logfiles:
        if filename.name in open(logfile, encoding=enc).read():
            if "-converted-to.pdf" in filename.name:
                in_use = False
                break
            in_use = True
            break
    if in_use:
        print(filename.name + ' in use.')
    else:
        if Path(filename).exists():
            print(filename.name + ' not in use - deleting.')
            os.remove(Path(filename))
        else:
            print(filename.name + ' is a directory.')

